The NuSTAR spectrum of Mrk 335: Extreme relativistic effects within 2 gravitational radii of the event horizon?

We present 3-50 keV NuSTAR observations of the AGN Mrk 335 in a very low flux state. The spectrum is dominated by very strong features at the energies of the iron line at 5-7 keV and Compton hump from 10-30 keV. The source is variable during the observation, with the variability concentrated at low energies, which suggesting either a relativistic reflection or a variable absorption scenario. In this work we focus on the reflection interpretation, making use of new relativistic reflection models that self consistently calculate the reflection fraction, relativistic blurring and angle-dependent reflection spectrum for different coronal heights to model the spectra. We find that the spectra can be well fit with relativistic reflection, and that the lowest flux state spectrum is described by reflection alone, suggesting the effects of extreme light-bending occurring within ~2 gravitational radii of the event horizon. The reflection fraction decreases sharply with increasing flux, consistent with a point source moving up to above 10 Rg as the source brightens. We constrain the spin parameter to greater than 0.9 at the 3 sigma confidence level. By adding a spin-dependent upper limit on the reflection fraction to our models, we demonstrate that this can be a powerful way of constraining the spin parameter, particularly in reflection dominated states. We also calculate a detailed emissivity profile for the iron line, and find that it closely matches theoretical predictions for a compact source within a few Rg of the black hole.

==> disk_image/diskread.py <==
#!/bin/python

import numpy as n
import pylab as p
import pyfits

infile=pyfits.open('mrk335_disc_2.fits')

indata=infile[0].data
value=10.
maxval=n.amax(indata)
for i in range(0,len(indata)):
	#print row
	for j in range(0,len(indata[i])):
		#print column
		if indata[i][j] != 0.:
			indata[i][j]=indata[i][j]/maxval
			#indata[i][j]=n.log(indata[i][j])
			if indata[i][j]<value:
				value=indata[i][j]
for i in range(0,len(indata)):
	#print row
	for j in range(0,len(indata[i])):
		if indata[i][j] == 0.:
			indata[i][j]=value

outdata=indata
			


outfile=open('processed_data.dat','w')

n.savetxt(outfile,outdata)
